ACE Science Workshop Report

We summarize the Fermilab Accelerator Complex Evolution (ACE) Science Workshop, held on June 14-15, 2023. The workshop presented the strategy for the ACE program in two phases: ACE Main Injector Ramp and Target (MIRT) upgrade and ACE Booster Replacement (BR) upgrade. Four plenary sessions covered the primary experimental physics thrusts: Muon Collider, Neutrinos, Charged Lepton Flavor Violation, and Dark Sectors. Additional physics and technology ideas were presented from the community that could expand or augment the ACE science program. Given the physics framing, a parallel session at the workshop was dedicated to discussing priorities for accelerator R\&D. Finally, physics discussion sessions concluded the workshop where experts from the different experimental physics thrusts were brought together to begin understanding the synergies between the different physics drivers and technologies. In December of 2023, the P5 report was released setting the physics priorities for the field in the next decade and beyond, and identified ACE as an important component of the future US accelerator-based program. Given the presentations and discussions at the ACE Science Workshop and the findings of the P5 report, we lay out the topics for study to determine the physics priorities and design goals of the Fermilab ACE project in the near-term.

==> arxiv.sh <==
#!/usr/bin/env bash
pdflatex -interaction nonstopmode main.tex
bibtex main
sed -i "s|block }}}|block|g" main.bbl
rm -rf arxiv.tgz arxiv
mkdir arxiv
cp -r figures arxiv
cp -r sections arxiv
cp *.tex arxiv
cp *.sty arxiv
cp *.cls arxiv
cp *.ldf arxiv
cp *.bbl arxiv
find arxiv -type f -name "*~" -print0 | xargs -0 rm -f
find arxiv -type f -name "#*" -print0 | xargs -0 rm -f
echo "nohypertex" > arxiv/00README.XXX
tar -czvf arxiv.tgz arxiv
rm -rf arxiv


==> authors.py <==
def latex_authors(tex, authors, affils):
    authors.sort(key = lambda x: [y.lower() for y in x[1]])
    for keys, names in authors:
        for key in keys:
            if not key in affils: affils += [key]
        idxs = [str(affils.index(key) + 1) for key in keys]
        tex.write(r"\author[%s]{%s}" % (
            ",".join(idxs), names[1] + "~" + names[0]))
        tex.write("\n")

def text_authors(txt, authors):
    authors.sort(key = lambda x: [y.lower() for y in x[1]])
    for keys, names in authors:
        txt.write(r", %s" % (names[1] + " " +  names[0]))
        
# Define the editors.
editors = [
    [[1],     ["Ilten", "Philip"]],
    [[2],     ["Tran", "Nhan"]]
]

# Define the authors.
authors = [
    [[8],        ["Achenbach", "Patrick"]],
    [[4,5],      ["Ariga", "Akitaka"]],
    [[6],        ["Ariga", "Tomoko"]],
    [[7],        ["Bian", "Jianming"]],
    [[11],       ["Citron", "Matthew"]],
    [[17,24],    ["de Lellis", "Giovanni"]],
    [[17,24,25], ["Di Crescenzo", "Antonia"]],
    [[16],       ["Diwan", "Milind"]],
    [[7],        ["Feng", "Jonathan L."]],
    [[12],       ["Gori", "Stefania"]],
    [[19],       ["Gatto", "Corrado"]],
    [[3],        ["Kling", "Felix"]],
    [[13],       ["McFayden", "Josh"]],
    [[14],       ["Toro", "Natalia"]],
    [[2],        ["Toups", "Matthew"]],
    [[9,10],     ["Trojanowski", "Sebastian"]],
    [[7],        ["Tsai", "Yu-Dai"]],
    [[15],       ["Williams", "Mike"]],
    [[2],        ["Zettlemoyer", "Jacob"]],
    [[18],       ["Zhong", "Yiming"]],
    [[20],       ["Battaglieri", "Marco"]],
    [[20],       ["Celentano", "Andrea"]],
    [[20],       ["Marsicano", "Luca"]],
    [[20,21],    ["Bisio", "Pietro"]],
    [[20,21],    ["Spreafico", "Marco"]],
    [[22],       ["Molina-Bueno", "Laura"]],
    [[23],       ["Crivelli", "Paolo"]],
    [[12],       ["Mazza", "Simone M."]]
]

# Define the institutes.
insts = {
    1: r"University of Cincinnati", 
    2: r"FNAL", 
    3: r"Deutsches Elektronen-Synchrotron DESY, Notkestr. 85, 22607 Hamburg, Germany", 
    4: r"Albert Einstein Center for Fundamental Physics, Laboratory for High Energy Physics, University of Bern,Sidlerstrasse 5, CH-3012 Bern, Switzerland", 
    5: r"Department of Physics, Chiba University, 1-33 Yayoi-cho Inage-ku, Chiba, 263-8522, Japan", 
    6: r"Kyushu University, Nishi-ku, 819-0395 Fukuoka, Japan", 
    7: r"Department of Physics and Astronomy, University of California, Irvine, CA 92697, USA", 
    8: r"Institute for Nuclear Physics, Johannes Gutenberg University Mainz, 55099 Mainz, Germany", 
    9: r"Astrocent, Nicolaus Copernicus Astronomical Center Polish Academy of Sciences, ul. Rektorska 4, 00-614, Warsaw, Poland", 
    10: r"National Centre for Nuclear Research, Pasteura 7, 02-093 Warsaw, Poland", 
    11: r"University of California, Santa Barbara,  California 93106, USA", 
    12: r"University of California, Santa Cruz", 
    13: r"University of Sussex, Falmer, UK", 
    14: r"SLAC National Accelerator Laboratory, Menlo Park, CA 94025, USA", 
    15: r"MIT", 
    16: r"Department of Physics, Brookhaven National Laboratory", 
    17: r"Dipartimento di Fisica, Universit\`a ``Federico II'', Napoli, Italy", 
    18: r"Kavli Institute for Cosmological Physics, University of Chicago", 
    19: r"Sezione di Lecce, Istituto Nazionale di Fisica Nucleare", 
    20: r"Istituto Nazionale di Fisica Nucleare, Sezione di Genova, Genova, Italy", 
    21: r"Universit\'a degli Studi di Genova, Dipartimento di Fisica, 16146 Genova, Italy", 
    22: r"Instituto de Fisica Corpuscular (CSIC/UV), 46980 Paterna, Valencia, Spain", 
    23: r"ETH Zurich, Institute for Particle Physics and Astrophysics, CH-8093 Zurich, Switzerland",
    24: "Istituto Nazionale di Fisica Nucleare, Napoli, Italy",
    25: "CERN, Geneva, Switzerland",
}

# Write out the authors (LaTeX).
tex = open("authors.tex", "w")
affils = []
latex_authors(tex, editors, affils) 
latex_authors(tex, authors, affils)
for idx, key in enumerate(affils):
    tex.write((r"\affil[%i]{%s}" % (idx + 1, insts[key])) + "\n")
tex.close()

# Write out the authors (text).
txt = open("authors.txt", "w")
text_authors(txt, editors) 
text_authors(txt, authors)
txt.close()


==> compile.sh <==
#!/bin/bash

# Check if the correct number of arguments is provided
if [ "$#" -ne 1 ]; then
    echo "Usage: $0 <filename>"
    exit 1
fi

# Extract filename without extension
filename="${1%.*}"

# Compile LaTeX document with pdflatex
pdflatex "$filename.tex"

# Run BibTeX if .bib file exists
if [ -e "$filename.bib" ]; then
    bibtex "$filename"
fi

# Compile LaTeX document again to incorporate bibliography changes
pdflatex "$filename.tex"

# Clean up auxiliary files
rm -f "$filename.aux" "$filename.log" "$filename.blg" "$filename.out"

echo "Compilation completed."

